Return to Tradition: Learning Reliable Heuristics with Classical Machine Learning

Current approaches for learning for planning have yet to achieve competitive performance against classical planners in several domains, and have poor overall performance. In this work, we construct novel graph representations of lifted planning tasks and use the WL algorithm to generate features from them. These features are used with classical machine learning methods which have up to 2 orders of magnitude fewer parameters and train up to 3 orders of magnitude faster than the state-of-the-art deep learning for planning models. Our novel approach, WL-GOOSE, reliably learns heuristics from scratch and outperforms the $h^{\text{FF}}$ heuristic in a fair competition setting. It also outperforms or ties with LAMA on 4 out of 10 domains on coverage and 7 out of 10 domains on plan quality. WL-GOOSE is the first learning for planning model which achieves these feats. Furthermore, we study the connections between our novel WL feature generation method, previous theoretically flavoured learning architectures, and Description Logic Features for planning.

==> theorems/counterexample_dl.py <==
from typing import List


class Fact:
    def __init__(self, pred: str, args: List[str]) -> None:
        self.pred = pred
        self.args = args

    def __hash__(self) -> bool:
        return hash((self.pred, tuple(self.args)))

    def __eq__(self, other) -> bool:
        return self.pred == other.pred and self.args == other.args

    def __repr__(self) -> str:
        return self.pred + "(" + ",".join(self.args) + ")"
    
    def __lt__(self, other) -> bool:
        return repr(self) < repr(other)


class Problem:
    def __init__(self, name: str, props: List[Fact], goals: List[Fact]) -> None:
        self.name = name
        self.props = props
        self.goals = goals

    def __eq__(self, other) -> bool:
        return sorted(self.props) == sorted(other.props) and sorted(self.goals) == sorted(other.goals)

    def __repr__(self) -> str:
        ret = f"{self.name}\n"
        ret += "  props:\n"
        for prop in sorted(self.props):
            ret += f"    {prop}\n"
        ret += "  goals:\n"
        for prop in sorted(self.goals):
            ret += f"    {prop}\n"
        return ret


def split_fact_3_to_2s(fact: Fact):
    pred = fact.pred
    args = fact.args

    assert len(args) == 3

    pred12 = pred + "12"
    pred13 = pred + "13"
    pred23 = pred + "23"

    return [
        Fact(pred12, [args[0], args[1]]),
        Fact(pred13, [args[0], args[2]]),
        Fact(pred23, [args[1], args[2]]),
    ]


def split_prob_3_to_2(prob: Problem):
    new_props = []
    new_goals = []
    for prop in prob.props:
        new_props += split_fact_3_to_2s(prop)
    for prop in prob.goals:
        new_goals += split_fact_3_to_2s(prop)
    return Problem(f"split_{prob.name}", new_props, new_goals)


P1 = Problem(
    name="P1",
    props=[
        Fact("P", ["a", "b", "a"]),
        Fact("P", ["c", "b", "c"]),
        Fact("P", ["a", "d", "c"]),
        Fact("P", ["c", "d", "a"]),
    ],
    goals=[
        Fact("Q", ["a", "b", "c"]),
    ],
)

P2 = Problem(
    name="P2",
    props=[
        Fact("P", ["a", "b", "c"]),
        Fact("P", ["c", "b", "a"]),
        Fact("P", ["a", "d", "a"]),
        Fact("P", ["c", "d", "c"]),
    ],
    goals=[
        Fact("Q", ["a", "b", "c"]),
    ],
)


print(split_prob_3_to_2(P1))
print(split_prob_3_to_2(P2))

print(split_prob_3_to_2(P1)==split_prob_3_to_2(P2))

==> theorems/counterexample_ilg.py <==
import networkx as nx


def wl(G):
    cur_colours = {}
    histogram = {}

    iterations = len(G.nodes)
    _hash = {}

    def _get_hash_value(colour) -> int:
        if isinstance(colour, tuple) and len(colour) == 1:
            colour = colour[0]
        if colour not in _hash:
            _hash[colour] = len(_hash)
            # print(colour)
        return _hash[colour]

    def store_colour(colour):
        nonlocal histogram
        colour_hash = _get_hash_value(colour)
        if colour_hash not in histogram:
            histogram[colour_hash] = 0
        histogram[colour_hash] += 1

    # collect initial colours
    for u in G.nodes:
        # initial colour is feature of the node
        colour = G.nodes[u]["c"]
        cur_colours[u] = _get_hash_value(colour)
        # assert colour in _hash and colour>=0, colour
        store_colour(colour)

    # WL iterations
    for itr in range(iterations):
        new_colours = {}
        for u in G.nodes:
            # edge label WL variant
            neighbour_colours = []
            for i in [0, 1]:  # because of multigraph
                for v in G[u]:
                    colour_node = cur_colours[v]
                    edge = (u, v, i)
                    if edge not in G.edges:
                        continue
                    colour_edge = G.edges[edge]["c"]
                    neighbour_colours.append((colour_node, colour_edge))
            neighbour_colours = sorted(neighbour_colours)
            colour = tuple([cur_colours[u]] + neighbour_colours)
            new_colours[u] = _get_hash_value(colour)
            store_colour(colour)

        cur_colours = new_colours

    return histogram


G1 = nx.MultiGraph()
G1.add_nodes_from(
    [
        ("a", {"c": "OBJ"}),
        ("b", {"c": "OBJ"}),
        ("Q(a,b)", {"c": "TRUE"}),
        ("Q(b,a)", {"c": "TRUE"}),
        ("W(a,b)", {"c": "GOAL"}),
        ("W(b,a)", {"c": "GOAL"}),
        ("Q", {"c": "Q"}),
        ("W", {"c": "W"}),
    ]
)
G1.add_edges_from(
    [
        ("Q(a,b)", "Q", {"c": 0}),
        ("Q(b,a)", "Q", {"c": 0}),
        ("W(a,b)", "W", {"c": 0}),
        ("W(b,a)", "W", {"c": 0}),
        ("Q(a,b)", "a", {"c": 1}),
        ("Q(a,b)", "b", {"c": 2}),
        ("Q(b,a)", "a", {"c": 2}),
        ("Q(b,a)", "b", {"c": 1}),
        ("W(a,b)", "a", {"c": 1}),
        ("W(a,b)", "b", {"c": 2}),
        ("W(b,a)", "a", {"c": 2}),
        ("W(b,a)", "b", {"c": 1}),
    ]
)

###

G2 = nx.MultiGraph()
G2.add_nodes_from(
    [
        ("a", {"c": "OBJ"}),
        ("b", {"c": "OBJ"}),
        ("Q(a,a)", {"c": "TRUE"}),
        ("Q(b,b)", {"c": "TRUE"}),
        ("W(a,b)", {"c": "GOAL"}),
        ("W(b,a)", {"c": "GOAL"}),
        ("Q", {"c": "Q"}),
        ("W", {"c": "W"}),
    ]
)
G2.add_edges_from(
    [
        ("Q(a,a)", "Q", {"c": 0}),
        ("Q(b,b)", "Q", {"c": 0}),
        ("W(a,b)", "W", {"c": 0}),
        ("W(b,a)", "W", {"c": 0}),
        ("Q(a,a)", "a", {"c": 1}),
        ("Q(a,a)", "a", {"c": 2}),
        ("Q(b,b)", "b", {"c": 2}),
        ("Q(b,b)", "b", {"c": 1}),
        ("W(a,b)", "a", {"c": 1}),
        ("W(a,b)", "b", {"c": 2}),
        ("W(b,a)", "a", {"c": 2}),
        ("W(b,a)", "b", {"c": 1}),
    ]
)

w1 = wl(G1)
w2 = wl(G2)

print("G1 histogram")
print(w1)
print("G2 histogram")
print(w2)

print(f"histograms equal = {w1==w2}")

